Random Hamiltonians I: Probability measures and random walks on the Hamiltonian diffeomorphism group

We construct a family of probability measures on the group of Hamiltonian diffeomorphisms of a closed symplectic manifold $(M,\omega)$. We show that these measures are Borel measures with respect to the topology induced by the Hofer metric. Further, we show that these measures turn any Hofer-Lipschitz function into a random variable with finite expectation. These measures have (for suitable choices of parameters) several desirable properties, such as full support on $\text{Ham}(M,\omega)$, explicit estimates of the measure of Hofer-balls, and certain controls under the action of the group. We also define a family of probability measures on the space of autonomous Hamiltonian diffeomorphisms. These measures have similar properties and give rise to a random walk on the group $\text{Ham}(M,\omega)$. Finally, we show that under certain limits this construction gives rise to probability measures on the space of Hamiltonian homeomorphisms and on the metric completion of $\text{Ham}(M,\omega)$ with respect to the Hofer metric and the spectral metric.

==> anc/README.md <==
# Numerical experiment regarding Crofton formula

The code is written in the [Julia programming language](https://julialang.org). Please install julia on your local machine to use the code.
The code was tested with version 1.11.7.

## How to run the simulation?
First create the folder data to store the output of the simulations.
```
mkdir data
```
Then data can be generated by calling the command 
```
julia crofton_data_generation.jl BATCH_OFFSET NUMBER_OF_BATCHES POINTS_ON_L REGULARITY
```
where the capitalized words should be replaced by the respective numbers.
You can also use 
```
julia --threads=4 crofton_data_generation.jl BATCH_OFFSET NUMBER_OF_BATCHES POINTS_ON_L REGULARITY
```
for a multithreaded version.
Each batch draws four samples from Ham. This can be changed in the code, should you wish to do so.
Once a sufficient amount of data has been generated, call 
```
julia crofton_data_processing.jl
```
to generate the numbers found in the paper.
When prompted to enter a prefix you should enter `data/crofton_simulation_data_regularity_YOUR_REGULARITY_batch`.
The batch range start and end depend on how much data you have generated.

## Questions?

If you have any questions or wish to use this code on a different example or have other ideas/suggestions, please contact me at [apd55@cam.ac.uk](apd55@cam.ac.uk).


==> anc/crofton_data_generation.jl <==
using Pkg
Pkg.add("JLD2")
Pkg.add("Dates")
using JLD2
using Dates
using Statistics

include("random-X-H.jl")
include("lagrangian_utils.jl")

# Set up some global parameters
N = 25
frequencies = 11 # we want to go up to k = 11
number_of_draws_on_Ham_per_batch = 4
number_of_draws_on_L = 100
batches = 20
batch_id_offset = 20

function run_simulation(L, number_of_draws_on_Ham, stepsize=1e-3)
    # we want to compute E[ϕ(L)∩K]

    # Set up simulation 
    simulation_data = zeros(number_of_draws_on_Ham, 2, size(L, 2))
    println("Starting simulation with $(number_of_draws_on_Ham) draws from μ_{Ham}")
    # Compute the simulation data
    Threads.@threads for simulation_id ∈ 1:number_of_draws_on_Ham
        # This is a draw of random coefficients, i.e. the ω ∈ Ω in probability space.
        a = randn(N, N, 4, frequencies, 2)
        X = t -> coeffs_at_time(t, a, regularity)

        sim_data_local = trace_Lagrangian_under_hamiltonian_flow_on_torus(X, L, 1.0, 10, stepsize; save_trajectory=false)
        simulation_data[simulation_id, :, :] = sim_data_local[1]
    end
    println("Simulation complete.")
    return simulation_data
end

# Allow for command line argument to set batch_id_offset
if length(ARGS) >= 1
	global batch_id_offset = parse(Int64, ARGS[1])
end
if length(ARGS) >= 2
    global batches = parse(Int64, ARGS[2])
end
if length(ARGS) >= 3
    global number_of_draws_on_L = parse(Int64, ARGS[3])
end
if length(ARGS) >= 4
    global regularity = parse(Float64, ARGS[4])
end

# the Lagrangian S^1 × {0.5}
L = hcat(range(0, 0.99, number_of_draws_on_L), 0.5 .+ zeros(number_of_draws_on_L))

for batch ∈ 1:batches
    batch_id = batch + batch_id_offset
    # run the simulation
    simulation_data = run_simulation(L', number_of_draws_on_Ham_per_batch)
    @save "data/crofton_simulation_data_regularity_$(regularity)_batch_$(batch_id).jld2" simulation_data L number_of_draws_on_Ham_per_batch batch_id
end


==> anc/crofton_data_processing.jl <==
using Statistics
using LinearAlgebra
using JLD2

include("data-utils.jl")

prefix = nothing
if length(ARGS) < 1
    println("Please enter prefix:") 
    prefix = readline()
else
    prefix = ARGS[1]
end
println("Please enter batch range start:")
start_batch = parse(Int, readline())
println("Please enter batch range end:")
end_batch = parse(Int, readline())

data =  amalgamate_data(prefix, start_batch, end_batch)

println("Data loaded. Contains $(size(data, 1)) samples.")

lines = [
    L -> intersections_with_line_advanced(L, [0.3, 0.0], [0.3, 1.0]),
    L -> intersections_with_line_advanced(L, [0.5, 0.0], [0.5, 1.0]),
    L -> intersections_with_line_advanced(L, [0.7, 0.0], [0.7, 1.0]),

    L -> intersections_with_line_advanced(L, [0.0, 0.0], [0.5, 1.0])
       + intersections_with_line_advanced(L, [0.5, 0.0], [1.0, 1.0]),
    L -> intersections_with_line_advanced(L, [0.0, 0.0], [1/3, 1.0])
       + intersections_with_line_advanced(L, [1/3, 0.0], [2/3, 1.0])
       + intersections_with_line_advanced(L, [2/3, 0.0], [1.0, 1.0]),
    L -> intersections_with_line_advanced(L, [0.0, 0.0], [1/4, 1.0])
       + intersections_with_line_advanced(L, [1/4, 0.0], [1/2, 1.0])
       + intersections_with_line_advanced(L, [1/2, 0.0], [3/4, 1.0])
       + intersections_with_line_advanced(L, [3/4, 0.0], [1.0, 1.0]),

    L -> intersections_with_line_advanced(L, [0.0, 0.3], [1.0, 0.3]),
    L -> intersections_with_line_advanced(L, [0.0, 0.5], [1.0, 0.5]),
    L -> intersections_with_line_advanced(L, [0.0, 0.7], [1.0, 0.7]),

    L -> intersections_with_line_advanced(L, [0.0, 0.0], [1.0, 0.5])
       + intersections_with_line_advanced(L, [0.0, 0.5], [1.0, 1.0]),
    L -> intersections_with_line_advanced(L, [0.0, 0.0], [1.0, 1/3])
       + intersections_with_line_advanced(L, [0.0, 1/3], [1.0, 2/3])
       + intersections_with_line_advanced(L, [0.0, 2/3], [1.0, 1.0]),
    L -> intersections_with_line_advanced(L, [0.0, 0.0], [1.0, 1/4])
       + intersections_with_line_advanced(L, [0.0, 1/4], [1.0, 1/2])
       + intersections_with_line_advanced(L, [0.0, 1/2], [1.0, 3/4])
       + intersections_with_line_advanced(L, [0.0, 3/4], [1.0, 1.0]),
]

for idx ∈ 1:length(lines)   
    ℓ = lines[idx]
    # Compute intersections for each line
    mean_intersections = lagrangian_mean_intersections(data, ℓ)

    println("Mean intersections with line number $(idx): $(mean_intersections)")
    if idx % 3 == 0
        println()
    end
end

radii = [0.1, 0.2]

for r ∈ radii
    K_circle = L -> intersections_with_circle_advanced(L, [0.5, 0.5], r)
    circumference = 2 * π * r
    mean_intersections_circle = lagrangian_mean_intersections(data, K_circle)
    println("Mean intersections with circle of radius $(r): $(mean_intersections_circle)")
    println("Ratio with length: $(mean_intersections_circle / circumference)")
end


==> anc/data-utils.jl <==
using JLD2

include("lagrangian_utils.jl")

function line_line_intersection(point_1, point_2, point_3, point_4)
    # Solve for t in: t * (point_2 - point_1) = s * (point_4 - point_3)

    d1 = point_2 .- point_1
    d2 = point_4 .- point_3

    A = hcat(d1, -d2)
    b = point_3 .- point_1

    if rank(A) < 2
        return Inf, Inf # No intersection
    end
    ts = A \ b
    t, s = ts[1], ts[2]
    return t, s
end

function intersections_with_circle_advanced(L, center, radius, max_distance = 2e-1)
    intersections = 0
    for i = 1:size(L)[2]-1
        segment = (L[:, i], L[:, i+1])
        if norm(segment[1]- segment[2]) < max_distance
            t1,t2 = line_circle_intersection(segment[1], segment[2], center, radius)
            if t1 >= 0 && t1 <= 1
                intersections += 1
            end
            if t2 >= 0 && t2 <= 1
                intersections += 1
            end
        end
    end
    return intersections
end

function intersections_with_line_advanced(L, point_1, point_2, max_distance = 2e-1)
    intersections = 0
    for i = 1:size(L)[2]-1
        segment = (L[:, i], L[:, i+1])
        if norm(segment[1]- segment[2]) < max_distance
            t, _ = line_line_intersection(segment[1], segment[2], point_1, point_2)
            if t >= 0 && t <= 1
                intersections += 1
            end
        end
    end
    return intersections
end

function lagrangian_mean_intersections(simulation_data, K_checker)
    intersections = 0
    for i = 1:size(simulation_data, 1)
        intersections += K_checker(hcat(simulation_data[i, :,:], simulation_data[i, :,1])) # change L to close the loop
    end
    return intersections / size(simulation_data, 1)
end

function amalgamate_data(prefix, n_start, n_end)
    data = []
    last_L = nothing
    for i in n_start:n_end
        filename = "$(prefix)_$(i).jld2"
        if isfile(filename)
            local_data = load(filename)
            if size(local_data["simulation_data"], 1) == local_data["number_of_draws_on_Ham_per_batch"]
                push!(data, local_data["simulation_data"])
            else
                println("Warning: Data size mismatch in file $(filename). Ignoring this file.")
            end
            if !isnothing(last_L)
                if !all(local_data["L"] .- last_L .< 1e-3)
                    println("Warning: Not the same Lagrangian in file $(filename) and previous file. Aborting.")
                    return nothing
                end
                last_L = local_data["L"]
            else
                last_L = local_data["L"]
            end
        else
            println("Warning: File $(filename) not found.")
        end
    end
    return vcat(data...)
end

==> anc/hamiltonian.jl <==
module Hamiltonian
    global Ω = [0 1.0;-1.0 0]
    export Ω
end

export Hamiltonian


==> anc/lagrangian_utils.jl <==
function distance_on_torus(a, b)
    # a, b are 2-vectors (x, y) with coordinates in [0, 1)
    dx = abs(a[1] - b[1])
    dy = abs(a[2] - b[2])
    # Account for periodicity
    dx = min(dx, 1 - dx)
    dy = min(dy, 1 - dy)
    return sqrt(dx^2 + dy^2)
end

function direction_on_torus(a, b, normalize = true)
    # a, b are 2-vectors (x, y) with coordinates in [0, 1)
    dx = b[1] - a[1]
    dy = b[2] - a[2]
    # Adjust for periodicity
    if dx > 0.5
        dx -= 1
    elseif dx < -0.5
        dx += 1
    end
    if dy > 0.5
        dy -= 1
    elseif dy < -0.5
        dy += 1
    end
    if normalize == false
        return [dx, dy]
    end
    norm_val = sqrt(dx^2 + dy^2)
    if norm_val == 0
        return [0.0, 0.0]
    else
        return [dx, dy] ./ norm_val
    end
end

function resample_lagrangian(L) 
    L_new = zeros(2, size(L, 2))
    L_length = length_of_lagrangian(L)
    step_size = L_length / (size(L, 2) - 1)
    i = 1
    j = 2
    L_new[:, 1] = L[:, 1]
    target_distance = step_size
    distance_traced = 0.0

    while i < size(L, 2)
        if distance_on_torus(L_new[:, i], L[:, j]) >= step_size 
            d = distance_on_torus(L_new[:, i], L[:, j])
            # somewhere between these there is a point that is exactly step_size away
            point_a = L[:,j-1]
            point_b = L[:,j]
            direction = direction_on_torus(L_new[:, i], L[:, j])
            step_count = floor(Int, (d / step_size))
            if step_count > 1
                for k = 1:step_count-1
                    i += 1
                    L_new[:, i] = mod.(L_new[:, i-1] + step_size * direction, 1)
                end
                # use the last point to fit final point
                point_a = L_new[:, i]
            end 
            i += 1
            last_pt = L_new[:, i-1]
            t1,t2 = line_circle_intersection(direction_on_torus(last_pt, point_a, false), direction_on_torus(last_pt, point_b, false), [0.0, 0.0], step_size)
            t = 0 <= t1 <= 1 ? t1 : t2
            if !(0 <= t <= 1)
                L_new[:, i] = L[:, j]
            else
                L_new[:, i] = mod.(point_a + t * direction_on_torus(point_a, point_b, false), 1)
            end
        end
        j += 1
        if j > size(L, 2)
            if i < size(L, 2)
                i += 1
                L_new[:, i:end] .= L[:, end]
            end
            break
        end
    end
    return L_new
end

function length_of_lagrangian(L)
    total_length = 0.0
    for i = 1:size(L, 2)-1
        total_length += distance_on_torus(L[:, i], L[:, i+1])
    end
    return total_length
end

function line_circle_intersection(point_1, point_2, center, radius)
    # point_1 and point_2 are (x, y) tuples, center is (cx, cy), radius is scalar
    x1, y1 = point_1
    x2, y2 = point_2
    cx, cy = center

    # Direction vector of the line
    dx = x2 - x1
    dy = y2 - y1

    # Shift everything so that the circle is at the origin
    fx = x1 - cx
    fy = y1 - cy

    # Equation for intersection
    a = dx^2 + dy^2
    b = 2 * (fx * dx + fy * dy)
    c = fx^2 + fy^2 - radius^2

    discriminant = b^2 - 4 * a * c

    if discriminant < 0
        # No intersection
        return [-Inf, Inf]
    elseif discriminant ≈ 0
        # Tangent: one intersection
        t = -b / (2a)
        return [t, t]
    else
        sqrt_disc = sqrt(discriminant)
        t1 = (-b + sqrt_disc) / (2a)
        t2 = (-b - sqrt_disc) / (2a)
        return [t1, t2]
    end
end

function trace_Lagrangian_under_hamiltonian_flow_on_torus(coefficients_t, L, t1 = 1, resample_every_N_steps = 10, ε = 1e-3; save_trajectory=true)
    pos = deepcopy(L)
    ts = 0:ε:t1
    trajectory = nothing

    if save_trajectory
        trajectory = zeros(length(ts), 3, size(L,2))
    end

    step = 0
    for t ∈ ts
        step += 1
        X_H = hcat(compute_X_H(coefficients_t(t),
                            (@view pos[1,:]),
                            (@view pos[2,:]))...)
        pos .+= ε * X_H'
        pos = mod.(pos,1)
        if save_trajectory
            trajectory[step,:,:] = vcat(t, pos)
        end
        if step % resample_every_N_steps == 0
            pos = resample_lagrangian(pos)
        end
    end

    return pos, trajectory
end

==> anc/random-X-H.jl <==
using LinearAlgebra

include("hamiltonian.jl")

function compute_X_H(coefficients,x, y)
    coeffs_∂x = coefficients_∂_x(coefficients)
    coeffs_∂y = coefficients_∂_y(coefficients)
    ∂x = compute_fourier_series_on_torus(coeffs_∂x, x, y)
    ∂y = compute_fourier_series_on_torus(coeffs_∂y, x, y)
    return Hamiltonian.Ω * [∂x, ∂y]
end

function compute_fourier_series_on_torus_vectorized(coefficients, x, y)
    N = size(coefficients)[1]
    if length(size(coefficients)) <= 2
        error("Coefficients tensor has wrong format, must have size NxMx4.")
    else
        if length(size(coefficients)) > 3 || size(coefficients)[3] != 4
            error("Coefficients tensor has wrong format, must have size NxMx4.")
        end
    end
    if size(x) != size(y)
        error("Arguments x and y do not have the same shape.")
    end
    value = zeros(size(x))

    for k_plus_1 ∈ 1:size(coefficients)[1]   
        for j_plus_1 ∈ 1:size(coefficients)[2]
            k = k_plus_1 - 1
            j = j_plus_1 - 1
            eigen_1 = coefficients[k_plus_1,j_plus_1,1] * cos.(2π*k*x) .* cos.(2π*j*y)
            eigen_2 = coefficients[k_plus_1,j_plus_1,2] * cos.(2π*k*x) .* sin.(2π*j*y)
            eigen_3 = coefficients[k_plus_1,j_plus_1,3] * sin.(2π*k*x) .* cos.(2π*j*y)
            eigen_4 = coefficients[k_plus_1,j_plus_1,4] * sin.(2π*k*x) .* sin.(2π*j*y)
            # we need to multiply by 2 to normalize properly
            value .+= 2 * (eigen_1 + eigen_2 + eigen_3 + eigen_4)
        end
    end
    return value
end

function compute_fourier_series_on_torus(coefficients, x, y)
    compute_fourier_series_on_torus_vectorized(coefficients,x,y)
end

function compute_eigenvalues_on_torus(n,m)
    eigs = zeros(n,m)
    for k_plus_1 ∈ 1:n
        for j_plus_1 ∈ 1:m
            k = k_plus_1 - 1
            j = j_plus_1 - 1
            eigs[k_plus_1,j_plus_1] = 4π^2 * (j^2 + k^2) # These are eigenvalues of -∂_x^2 - ∂_y^2, because we want them to be ≥0. 
        end
    end
    return eigs
end

function coefficients_∂_x(coefficients)
    n,m = size(coefficients)[1],size(coefficients)[2]
    coefficients_∂x = zeros(size(coefficients))
    for k_plus_1 ∈ 1:n
        for j_plus_1 ∈ 1:m
            k = k_plus_1 - 1
            j = j_plus_1 - 1
            coefficients_∂x[k_plus_1,j_plus_1,:] = 2*π*k .* ([1,1,-1,-1] .* coefficients[k_plus_1,j_plus_1,:][[3,4,1,2]])
        end
    end
    return coefficients_∂x
end

function coefficients_∂_y(coefficients)
    n,m = size(coefficients)[1],size(coefficients)[2]
    coefficients_∂y = zeros(size(coefficients))
    for k_plus_1 ∈ 1:n
        for j_plus_1 ∈ 1:m
            k = k_plus_1 - 1
            j = j_plus_1 - 1
            coefficients_∂y[k_plus_1,j_plus_1,:] = 2*π*j .* ([1,-1,1,-1] .* coefficients[k_plus_1,j_plus_1,:][[2,1,4,3]])
        end
    end
    return coefficients_∂y
end

function rescale_coefficients(coefficients, t=0.1)
    n,m = size(coefficients)[1],size(coefficients)[2]
    mask = exp.(-1/2 * t .* compute_eigenvalues_on_torus(n,m)) # This implements the w_n from the paper
    return mask .* coefficients
end

function coeffs_at_time(t, draw, regularity_space, regularity_time=0.1) 
    """
            Compute time dependent coefficients (with normalization).
            They are computed according to the model given in the construction of canonical ldds under point (2).
    """
    value = draw[:,:,:,1,1] 
    for k ∈ 2:size(draw)[4]
        value .+= draw[:,:,:,k,1] * sqrt(2) * exp(-2 * regularity_time * π^2 * (k-1)^2) * cos(2π*(k-1)*t)
        value .+= draw[:,:,:,k,2] * sqrt(2) * exp(-2 * regularity_time * π^2 * (k-1)^2) * sin(2π*(k-1)*t)
    end
	return rescale_coefficients(value, regularity_space)
end

